Analysis of Channel-Based User Authentication by Key-Less and Key-Based Approaches

User authentication (UA) supports the receiver in deciding whether a message comes from the claimed transmitter or from an impersonating attacker. In cryptographic approaches messages are signed with either an asymmetric or symmetric key, and a source of randomness is required to generate the key. In physical layer authentication (PLA) instead the receiver checks if received messages presumably coming from the same source undergo the same channel. We compare these solutions by considering the physical-layer channel features as randomness source for generating the key, thus allowing an immediate comparison with PLA (that already uses these features). For the symmetric-key approach we use secret key agreement, while for asymmetric-key the channel is used as entropy source at the transmitter. We focus on the asymptotic case of an infinite number of independent and identically distributed channel realizations, showing the correctness of all schemes and analyzing the secure authentication rate, that dictates the rate at which the probability that UA security is broken goes to zero as the number of used channel resources (to generate the key or for PLA) goes to infinity. Both passive and active attacks are considered and by numerical results we compare the various systems.

==> matlab/fig1.m <==
close all
clear all

sx = sqrt(0.1);
sy = sqrt(0.1);
sv = sqrt(0.1);

M = 8; % quantizer levels for A-CBCA
Psat = 1e-2; % saturation probability for quantizer of A-CBCA
flagA = 1;
flagS = 1;
flagP = 1;

if (flagA)
    % quantizer design
    vsat = sqrt(1 + sx^2)*qfuncinv(Psat/2); % sat value
    D = 2*vsat/M; % quantization step
else
    vsat = 0;
    D = 0;
end

a_A_range = [0:0.01:1];
La = length(a_A_range);
R_ACBCA = zeros(1, La);
R_ACBCAbound = zeros(1, La);
R_lowS = zeros(1, La);
R_upS = zeros(1, La);
R_PLA = zeros(1, La);

for idx = 1:La
    
    a_A = a_A_range(idx);
 
    % this holds only for t=2! (a_A=a_B and sv_A=sv_B
    sz = sqrt((sv^2 + (1-a_A^2))/(2*a_A^2));

    if (a_A==0)
        [R_ACBCA(idx), R_ACBCAbound(idx), R_lowS(idx), R_upS(idx), R_PLA(idx)] = ...
            genR(flagA, flagS, flagP, M, D, vsat, sx, sy, sz, a_A, a_A, 0, 1);
    else
        [R_ACBCA(idx), R_ACBCAbound(idx), R_lowS(idx), R_upS(idx), R_PLA(idx)] = ...
            genR(flagA, flagS, flagP, M, D, vsat, sx, sy, sz, a_A, a_A, 1, 1);
    end
    idx
end

plot(a_A_range(1:10:end), R_ACBCA(1:10:end),'ok');
hold on
plot(a_A_range(1:10:end), R_lowS(1:10:end),'dk')
plot(a_A_range(1:10:end), R_upS(1:10:end),'*k')
plot(a_A_range(1:10:end), R_PLA(1:10:end),'sk')
plot(a_A_range, R_ACBCA,'-k');
plot(a_A_range, R_lowS,'-k')
plot(a_A_range, R_upS,'-k')
plot(a_A_range, R_PLA,'-k')

xlabel('\alpha_A = \alpha_B')
ylabel('SAR [bit/s/Hz]')
legend('R_{A-CBCA}','R_{S-CBCA} low', 'R_{S-CBCA} up', 'R_{PLA}','Location','Best');
grid
set(findall(gcf,'-property','FontSize'),'FontSize',12)

savefig('fig1.fig')
system('rm fig1.eps');
print -deps2 fig1.eps


==> matlab/fig2.m <==
close all
clear all

sx = sqrt(0.1);
sy = sqrt(0.1);
sv = sqrt(0.1);
T = .01; % slot duration (in s)

t = 2; % time to assess SAR (in slots)
if (t~=2)
    error('questo programma vale solo per t=2')
end

M = 8; % quantizer levels for A-CBCA
Psat = 1e-2; % saturation probability for quantizer of A-CBCA
flagA = 0;
flagS = 0;
flagP = 1;

if (flagA)
    % quantizer design
    vsat = sqrt(1 + sx^2)*qfuncinv(Psat/2); % sat value
    D = 2*vsat/M; % quantization step
else
    vsat = 0;
    D = 0;
end
a_A = 0.4;
a_B = 0.4;
fD_range = [1 2 5]; % Doppler frequency range (in Hz)
n_range = 3:2:13; % slot of authentication (for PLA)
R_ACBCA = zeros(1, length(n_range));
R_ACBCAbound = zeros(1, length(n_range));
R_lowS = zeros(1, length(n_range));
R_upS = zeros(1, length(n_range));
R_PLA = zeros(1, length(n_range));

for idx = 1:length(fD_range)

    fD = fD_range(idx);

    for idx2 = 1:length(n_range)
        
        n = n_range(idx2);
        
        sz = sqrt((sv^2 + (1-a_A^2))/(2*a_A^2));
        rho_n =  besselj(0, 2*pi*fD*T*n);
        rho_1 =  besselj(0, 2*pi*fD*T);
        
        [R_ACBCA(idx,idx2), R_ACBCAbound(idx,idx2), R_lowS(idx,idx2), R_upS(idx,idx2), R_PLA(idx,idx2)] = ...
            genR(flagA, flagS, flagP, M, D, vsat, sx, sy, sz, a_A, a_B, rho_n, rho_1);
    end
    idx
end

% h1 = plot(n_range, R_ACBCA(1,:),'-ok');
% hold on
% plot(n_range, R_ACBCA(2,:),'--ok',n_range, R_ACBCA(3,:),':ok')
% h2= plot(n_range, R_ACBCAbound(1,:),'x-k');
% plot(n_range, R_ACBCAbound(2,:),'x--k',n_range, R_ACBCAbound(3,:),'x:k')
% h3= plot(n_range, R_lowS(1,:),'d-k');
% plot(n_range, R_lowS(2,:),'d--k',n_range, R_lowS(3,:),'d:k')
% h4= plot(n_range, R_upS(1,:),'*-k');
% plot(n_range, R_upS(2,:),'*--k',n_range, R_upS(3,:),'*:k')
colormap(gray)
bar(n_range, R_PLA.')
% 
% h5=plot(n_range, R_PLA(1,:),'s-k');
% hold on
% plot(n_range, R_PLA(2,:),'s--k',n_range, R_PLA(3,:),'s:k')

xlabel('t [frames]')
ylabel('SAR [bit/s/Hz]')
%legend([h1,h2,h3,h4,h5],'R_{A-CBCA}','bound (8)','R_{S-CBCA} low', 'R_{S-CBCA} up', 'R_{PLA}');
legend('Tf_D = 0.01', 'Tf_D = 0.03', 'Tf_D = 0.05','Location','Best');
grid
set(findall(gcf,'-property','FontSize'),'FontSize',12)

savefig('fig2.fig')
system('rm fig2.eps');
print -deps2 fig2.eps


==> matlab/fig3.m <==
close all
clear all

sx = sqrt(0.1);
sy = sqrt(0.1);
sv = sqrt(1);
t_range = 3:2:13; % time to assess SAR (in slots)
M = 8; % quantizer levels for A-CBCA
Psat = 1e-2; % saturation probability for quantizer of A-CBCA
flagA = 1;
flagS = 1;
flagP = 1;

if (flagA)
    % quantizer design
    vsat = sqrt(1 + sx^2)*qfuncinv(Psat/2); % sat value
    D = 2*vsat/M; % quantization step
else
    vsat = 0;
    D = 0;
end

a_A_range = [0.1 0.4 0.8];
 
R_ACBCA = zeros(1, length(a_A_range));
R_ACBCAbound = zeros(1, length(a_A_range));
R_lowS = zeros(1, length(a_A_range));
R_upS = zeros(1, length(a_A_range));
R_PLA = zeros(1, length(a_A_range));

for idx = 1:length(a_A_range)

    a_A = a_A_range(idx);
    a_B = a_A;
    
    for idx2 = 1:length(t_range)
        
        t = t_range(idx2);
        
        sz = sqrt((sv^2/((t-1)/2) + (1-a_A^2))/(2*a_A^2));
       
        [R_ACBCA(idx,idx2), R_ACBCAbound(idx,idx2), R_lowS(idx,idx2), R_upS(idx,idx2), R_PLA(idx,idx2)] = ...
            genR(flagA, flagS, flagP, M, D, vsat, sx, sy, sz, a_A, a_B, 1, 1);
        
    end
    
end

h1 = plot(t_range, R_ACBCA(1,:),'-ok');
hold on
plot(t_range, R_ACBCA(2,:),'--ok',t_range, R_ACBCA(3,:),':ok')
h2= plot(t_range, R_ACBCAbound(1,:),'x-k');
plot(t_range, R_ACBCAbound(2,:),'x--k',t_range, R_ACBCAbound(3,:),'x:k')
h3= plot(t_range, R_lowS(1,:),'d-k');
plot(t_range, R_lowS(2,:),'d--k',t_range, R_lowS(3,:),'d:k')
h4= plot(t_range, R_upS(1,:),'*-k');
plot(t_range, R_upS(2,:),'*--k',t_range, R_upS(3,:),'*:k')
h5=plot(t_range, R_PLA(1,:),'s-k');
plot(t_range, R_PLA(2,:),'s--k',t_range, R_PLA(3,:),'s:k')

xlabel('t [frames]')
ylabel('SAR [bit/s/Hz]')
legend([h1,h2,h3,h4,h5],'R_{A-CBCA}','bound (8)','R_{S-CBCA} low', 'R_{S-CBCA} up', 'R_{PLA}','Location','Best');
grid
set(findall(gcf,'-property','FontSize'),'FontSize',12)
axis([3 13 0 3])

savefig('fig3.fig')
system('rm fig3.eps');
print -deps2 fig3.eps


==> matlab/fig4.m <==
close all
clear all

sx = sqrt(0.1);
sy = sqrt(0.1);
sv = sqrt(0.1);
T = .01; % slot duration (in s)

t = 2; % time to assess SAR (in slots)
if (t~=2)
    error('questo programma vale solo per t=2')
end

M = 8; % quantizer levels for A-CBCA
Psat = 1e-2; % saturation probability for quantizer of A-CBCA
flagA = 1;
flagS = 1;
flagP = 1;

if (flagA)
    % quantizer design
    vsat = sqrt(1 + sx^2)*qfuncinv(Psat/2); % sat value
    D = 2*vsat/M; % quantization step
else
    vsat = 0;
    D = 0;
end
a_A = 0.4;
a_B = 0.4;
fD_range = 0:10; % Doppler frequency range (in Hz)
n_range = [3 5 9]; % slot of authentication (for PLA)
R_ACBCA = zeros(1, length(n_range));
R_ACBCAbound = zeros(1, length(n_range));
R_lowS = zeros(1, length(n_range));
R_upS = zeros(1, length(n_range));
R_PLA = zeros(1, length(n_range));

for idx = 1:length(n_range)
    
    n = n_range(idx);
    
    for idx2 = 1:length(fD_range)
        
        fD = fD_range(idx2);
        
        sz = sqrt((sv^2 + (1-a_A^2))/(2*a_A^2));
        rho_n =  besselj(0, 2*pi*fD*T*n);
        rho_1 =  besselj(0, 2*pi*fD*T);
        
        [R_ACBCA(idx,idx2), R_ACBCAbound(idx,idx2), R_lowS(idx,idx2), R_upS(idx,idx2), R_PLA(idx,idx2)] = ...
            genR(flagA, flagS, flagP, M, D, vsat, sx, sy, sz, a_A, a_B, rho_n, rho_1);
    end
    idx
end

h1 = plot(T*fD_range, R_ACBCA(1,:),'-ok');
hold on
plot(T*fD_range, R_ACBCA(2,:),'--ok',T*fD_range, R_ACBCA(3,:),':ok')
h2= plot(T*fD_range, R_ACBCAbound(1,:),'x-k');
plot(T*fD_range, R_ACBCAbound(2,:),'x--k',T*fD_range, R_ACBCAbound(3,:),'x:k')
h3= plot(T*fD_range, R_lowS(1,:),'d-k');
plot(T*fD_range, R_lowS(2,:),'d--k',T*fD_range, R_lowS(3,:),'d:k')
h4= plot(T*fD_range, R_upS(1,:),'*-k');
plot(T*fD_range, R_upS(2,:),'*--k',T*fD_range, R_upS(3,:),'*:k')
h5=plot(T*fD_range, R_PLA(1,:),'s-k');
hold on
plot(T*fD_range, R_PLA(2,:),'s--k',T*fD_range, R_PLA(3,:),'s:k')

xlabel('Tf_D')
ylabel('SAR [bit/s/Hz]')
legend([h1,h2,h3,h4,h5],'R_{A-CBCA}','bound (8)','R_{S-CBCA} low', 'R_{S-CBCA} up', 'R_{PLA}','Location','NorthEast');
grid
set(findall(gcf,'-property','FontSize'),'FontSize',12)

savefig('fig4.fig')
system('rm fig4.eps');
print -deps2 fig4.eps


==> matlab/fig5.m <==
close all
clear all


M = 8; % quantizer levels for A-CBCA
Psat = 1e-2; % saturation probability for quantizer of A-CBCA
flagA = 1;
flagS = 1;
flagP = 1;

a_A = 0.4;
a_B = 0.4;


G_range = 10.^((-30:10)/10);
La = length(G_range);
R_ACBCA = zeros(1, La);
R_ACBCAbound = zeros(1, La);
R_lowS = zeros(1, La);
R_upS = zeros(1, La);
R_PLA = zeros(1, La);

sx = sqrt(0.1);
sy = sqrt(0.1);
sv = sqrt(0.1);

sz0 = sqrt((sv^2 + (1-a_A^2))/(2*a_A^2));




for idx = 1:La

    G = G_range(idx);
    
    sx = sqrt(0.1/(1+G));
    sy = sqrt(0.1/(1+G));
    sv = sqrt(0.1/(1+G));

    if (flagA)
        % quantizer design
        vsat = sqrt(1 + sx^2)*qfuncinv(Psat/2); % sat value
        D = 2*vsat/M; % quantization step
    else
        vsat = 0;
        D = 0;
    end
    if (flagA)
        % quantizer design
        vsat0 = sqrt(1 +G+ 0.1)*qfuncinv(Psat/2); % sat value
        D0 = 2*vsat0/M; % quantization step
    else
        vsat0 = 0;
        D0 = 0;
    end

    % this holds only for t=2! (a_A=a_B and sv_A=sv_B
    sz = sz0/sqrt(1+G);

    [R_ACBCA1(idx), R_ACBCAbound1(idx), R_lowS1(idx), R_upS1(idx), R_PLA1(idx)] = ...
        genR(flagA, flagS, flagP, M, D0, vsat0, sqrt(0.1+G), sqrt(0.1+G), sz0, a_A, a_A, 1, 1);

    
    
    [R_ACBCA(idx), R_ACBCAbound(idx), R_lowS(idx), R_upS(idx), R_PLA(idx)] = ...
        genR(flagA, flagS, flagP, M, D, vsat, sx, sy, sz, a_A, a_A, 1, 1);

    idx
end

plot(10*log10(G_range(1:10:end)), R_ACBCA(1:10:end),'ok');
hold on
plot(10*log10(G_range(1:10:end)), R_lowS(1:10:end),'dk')
plot(10*log10(G_range(1:10:end)), R_upS(1:10:end),'*k')
plot(10*log10(G_range(1:10:end)), R_PLA(1:10:end),'sk')
plot(10*log10(G_range), R_ACBCA,'-k');
plot(10*log10(G_range), R_lowS,'-k')
plot(10*log10(G_range), R_upS,'-k')
plot(10*log10(G_range), R_PLA,'-k')

plot(10*log10(G_range(1:10:end)), R_ACBCA1(1:10:end),'ok');
hold on
plot(10*log10(G_range(1:10:end)), R_lowS1(1:10:end),'dk')
plot(10*log10(G_range(1:10:end)), R_upS1(1:10:end),'*k')
plot(10*log10(G_range(1:10:end)), R_PLA1(1:10:end),'sk')
plot(10*log10(G_range), R_ACBCA1,'--k');
plot(10*log10(G_range), R_lowS1,'--k')
plot(10*log10(G_range), R_upS1,'--k')
plot(10*log10(G_range), R_PLA1,'--k')


xlabel('\sigma_G^2 [dB]')
ylabel('SAR [bit/s/Hz]')
legend('R_{A-CBCA}', 'R_{S-CBCA} low', 'R_{S-CBCA} up', 'R_{PLA}','Location','Best');
grid
set(findall(gcf,'-property','FontSize'),'FontSize',12)

savefig('fig5.fig')
system('rm fig5.eps');
print -deps2 fig5.eps


==> matlab/genR.m <==
function [R_ACBCA, R_ACBCAbound, R_lowS, R_upS, R_PLA] = genR(flagA, flagS, flagP, M, D, vsat, sx, sy, sz, a_A, a_B, rho_n,rho_1)

R_ACBCA = 0;
R_ACBCAbound = 0;
R_lowS = 0;
R_upS = 0;
R_PLA = 0;

if (flagA)
    for i=1:M
        p_yq(i) = quantgauss(M,D,vsat,0,sqrt(1+sy^2),i);
    end
    Hyq = -sum(p_yq.*log2(p_yq));
end


if ((a_A == 0) && (a_B == 0))
    if (flagA)
        R_ACBCA = Hyq;
        R_ACBCAbound = Hyq;
    end
    if (flagS)
        R_lowS = - log2(1 - 1./((1+sx^2)*(1+sy^2)));
        R_upS = R_lowS;
    end
    if (flagP)
        
        
        R = [(1 + sy^2) 1;
            1  (1 +sx^2)];
        V = [R(1,1) 0;
            0 R(2,2)];
        
        R_PLA = (-log(det(R*inv(V))) + trace(inv(V)*R) - 2)/log(2);
        
        %         Kzz = 1 + sz^2; Kxx = (1 + sx^2); Kxz = 1; Kyy = (1 + sy^2);
        %         A = Kyy - Kxy^2/Kxx;
        %         Z = 0;
        %         C2 = A;
        %         Kmxv = [Kxx, 0;
        %             0, A];
        %
        %         Kmxy = [Kxx Kxy;
        %             Kxy Kyy];
        %
        %
        %         R_PLA = (+log(det(Kmxv*inv(Kmxy))) + trace(inv(Kmxv)*Kmxy) - 2)/log(2);
        %
    end
else
    
    if (flagA)
        R_ACBCAbound = max(0,Hyq + log2(1 - 1./((1+ sx^2)*(1+sz^2))));
        
        for i=1:M
            
            intfun = @(b) 1/sqrt((2*pi)*(1+sz^2)).*exp(-b.^2/(2*(1+sz^2))).*...
                log2( pyIz(b,M,D,vsat,sy,i,sz).^pyIz(b,M,D,vsat,sy,i,sz));
            
            brange = linspace(-5*sqrt(1+ sz^2), 5*sqrt(1+ sz^2),200);
            %plot(pyIz(brange,M,D,vsat,sy,i,sz))
            
            %keyboard
            %tmp = integral(intfun , -5*sqrt(1+ sz^2), 5*sqrt(1+ sz^2));
            tmp = sum(intfun(brange))*(brange(2)-brange(1));
            %tmp2 = tmp2 +  pyIz(brange,M,D,vsat,sy,i,sz) ;
            R_ACBCA = R_ACBCA - tmp;
            
            
        end
    end
    
    if (flagS)
        Ixy = - log2(1 - rho_1^2./((1+sx^2)*(1+sy^2)));
        R_lowS = max(0, Ixy + ...
            log2(1 - 1./((1+sz^2)*(1 + max(sx^2, sy^2)))));
        
        tmp = sx^2*(sy^2*sz^2 +sy^2 + sz^2) + rho_1^2*(-sz^2-1) +2*rho_1+ ...
            sy^2*sz^2 + sz^2 - 1;
        %sx^2*sy^2 + sx^2*sz^2+(1+sx^2)*sy^2*sz^2;
        Ix_yz = log2((1+sx^2)*((1+sy^2)*(1+sz^2)-1)/tmp);
        IxyIz = Ix_yz + log2(1 - 1./((1+sx^2)*(1+sz^2)));
        R_upS = min(Ixy, IxyIz);
    end
    
    if (flagP)
        
         R = [(1 + sy^2) rho_n;
            rho_n  (1 +sx^2)];
        
        R1 = [(1+sx^2) 1;
            1 (1 +sz^2) ];
        
        R2 = [(1+sy^2) 1 ;
            1 (1 +sz^2)];
        
        S = inv(R1);
        T = inv(R2);
         
        E = T(2,2) + S(2,2) - 1./(1+sz^2);
        V = inv([(T(1,1) - T(1,2)^2/E)  -T(1,2)*S(1,2)/E;
                 -T(1,2)*S(1,2)/E   (S(1,1) - S(1,2)^2/E)]);
        
        R_PLA = (-log(det(R*inv(V))) + trace(inv(V)*R) - 2)/log(2);
        
        
        %
        %     Kzz = 1 + sz^2; Kxx = (1 + sx^2); Kxz = 1; Kyy = (1 + sy^2);
        %
        %     %Kxz = 1/sqrt(Kzz)
        %     %Kzz = 1
        %
        %     A = Kyy - Kxy^2/Kxx;
        %     B = Kzz - Kxz^2/Kxx;
        %
        %     % solution 1
        %     Z = Kzz*Kxy/Kxz; %Kxz*Kxy/Kxx/(1-B/Kzz);
        %     C2 = A - Z^2*B/Kzz^2;
        %     Kmxy = [Kxx Kxy;
        %         Kxy Kyy];
        %
        %     if (C2 < 0)
        %         tmp(1) = inf;
        %     else
        %         %             [C2, C2/(Z1^2/Kzz^2*B + C2)*A]
        %         %             [Z1 Kxz*Kxy/Kxx + B/Kzz*Z1/(Z1^2/Kzz^2*B + C2)*A]
        %         %             [C2, C2/(Z2^2/Kzz^2*B + C2)*A]
        %         %             [Z2 Kxz*Kxy/Kxx + B/Kzz*Z2/(Z2^2/Kzz^2*B + C2)*A]
        %         %             Z=Z1
        %         Kmxv = [Kxx, Kxz/Kzz*Z;
        %             Kxz/Kzz*Z (Z^2/Kzz+C2)];
        %
        %
        %         tmp(1) = (+log(det(Kmxv*inv(Kmxy))) + trace(inv(Kmxv)*Kmxy) - 2)/log(2);
        %     end
        %
        %     % solution 2
        %
        %     al = Kxz*Kxy/Kxx;
        %     be = Kzz*A;
        %
        %     Z1 = (al + sqrt(al^2 + 4*be))/2;
        %     Kmxv = [Kxx, Kxz/Kzz*Z1;
        %         Kxz/Kzz*Z1 (Z1^2/Kzz)];
        %     Kmxy = [Kxx Kxy;
        %         Kxy Kyy];
        %     tmp(2) = (+log(det(Kmxv*inv(Kmxy))) + trace(inv(Kmxv)*Kmxy) - 2)/log(2);
        %
        %     Z2 = (al - sqrt(al^2 + 4*be))/2;
        %     Kmxv = [Kxx, Kxz/Kzz*Z2;
        %         Kxz/Kzz*Z2 (Z2^2/Kzz)];
        %
        %     tmp(3) = (+log(det(Kmxv*inv(Kmxy))) + trace(inv(Kmxv)*Kmxy) - 2)/log(2);
        %
        %
        %     % solution 4
        %     Z = 0;
        %     C2 = A;
        %     Kmxv = [Kxx, 0;
        %         0 A];
        %
        %     tmp(4) = (+log(det(Kmxv*inv(Kmxy))) + trace(inv(Kmxv)*Kmxy) - 2)/log(2);
        %
        %     R_PLA = min(tmp);
        
    end
end
R_ACBCA = max(R_ACBCA,0);
R_ACBCAbound = max(R_ACBCAbound, 0);
R_lowS = max(R_lowS, 0);
R_upS = max(R_upS, 0);
R_PLA = max(R_PLA,0);

==> matlab/prova.m <==
clear all
Rab = 1;
Rabae = 1;
Rabeb = 0;
Rae = 1;
Raeeb = 1;
Reb = 1;

s1 = 0.1;
s2 = 0.1;
sae= 0.1;
seb = 0.1;

R1 = [(Rab+s1)  Rabae Rabeb;
    Rabae (Rae+sae) Raeeb;
    Rabeb Raeeb (Reb+seb)];

S = inv(R1);

R2 = [(Rab+s2)  Rabae Rabeb;
    Rabae (Rae+sae) Raeeb;
    Rabeb Raeeb (Reb+seb)];

T = inv(R2);

G1 = [S(1,2) S(1,3)];
G2 = [T(1,2) T(1,3)];

F = [S(2,2) S(2,3);
    S(2,3) S(3,3)];

E = G2'*T(1,1)*G2 + F;
R = [(Rab + s2) Rab;
    Rab (Rab + s1)];

V = inv([(T(1,1) -G2*inv(E)*G2')  -G2*inv(E)*G1';
    -G1*inv(E)*G2' (S(1,1)-G1*inv(E)*G1')]);
 
inv(V)*R

R

==> matlab/pyIz.m <==
function  P = pyIz(b,M,D,vsat,sy,i,sz)
P = zeros(size(b));
for idx=1:length(b)
    
    intfun = @(h) quantgauss(M,D,vsat,h,sy,i).* exp(-(h-b(idx)).^2/(2*sz^2))...
        /sqrt(2*pi)/sz .* exp(-h.^2/2)/sqrt(2*pi);
    pz = exp(-b(idx).^2/(2*(1 + sz^2))) /sqrt(2*pi*(1 + sz^2));
%     tic
%     for u=1:100
%             P(idx) = integral(@(h) pyIzh(h)/sqrt(2*pi).*exp(-h.^2/2), -5, 5);
%     end
%     toc
    
    %tic
    
    h = linspace(-5 , 5 ,500);
    %for u=1:100
    P(idx) = sum(intfun(h))*(h(2)-h(1));
    
    % plot(h, intfun(h))
    %end
    %toc
    %keyboard
    P(idx) = P(idx)/pz;
    
    if (P(idx)-1 > 1e-13) 
        keyboard
    end
    %keyboard
end

==> matlab/quantgauss.m <==
function P = quantgauss(M, D, vsat, m, sx, i)

switch i
    case 1
        P =  1 -   qfunc((-vsat + D - m)./sx);
    case M
        P =  qfunc((-vsat + D*(M-1) - m)./sx);
    otherwise
        P =  qfunc((-vsat + D*(i-1) - m)./sx) - ...
            qfunc((-vsat + D*i     - m)./sx);
end


